Hydra: Resilient and Highly Available Remote Memory

We present Hydra, a low-latency, low-overhead, and highly available resilience mechanism for remote memory. Hydra can access erasure-coded remote memory within a single-digit microsecond read/write latency, significantly improving the performance-efficiency trade-off over the state-of-the-art -- it performs similar to in-memory replication with 1.6X lower memory overhead. We also propose CodingSets, a novel coding group placement algorithm for erasure-coded data, that provides load balancing while reducing the probability of data loss under correlated failures by an order of magnitude. With Hydra, even when only 50% of memory is local, unmodified memory-intensive applications achieve performance close to that of the fully in-memory case in the presence of remote failures and outperform the state-of-the-art solutions by up to 4.35X.

==> Analysis/codingset.py <==
import sys;
import os;
from collections import defaultdict;
import random;

machine_map = {};
load = [];

def build_copysets(N, R, S, copysets=[]):
    """Returns a list of copysets, where a copyset is a list of R elements
    drawn from nodes.

    The algorithm attemps to minimize the number of copysets such that
    nodes have a minimum scatter width of S. 

    N: number of nodes
    R: number of nodes per copyset
    S: minimum scatter width
    copysets: an initial set of copysets

    """

    nodes = list(range(1, 1+N))
    copysets = list(copysets)
    done = False

    scatter_widths = defaultdict(int)

    while not done:
        modified = False
        for node in nodes:
            if scatter_widths[node] >= S:
                continue

            copyset = set([node])
            sorted_nodes = sorted(
                (scatter_widths[n], n) for n in nodes if n != node
            )
            for _, n in sorted_nodes:
                copyset.add(n)
                if copyset in copysets:
                    copyset.remove(n)
                    continue

                if len(copyset) == R:
                    copysets.append(copyset)
                    modified = True
                    break

            scatter_sets = defaultdict(set)
            for s in copysets:
                s = set(s)
                for n in s:
                    scatter_sets[n] |= s - set([n])

            scatter_widths.update({k: len(v) for k, v in scatter_sets.iteritems()})

        if not modified:
            # We failed to change anything in this pass, that means satisfying
            # the constraints is impossible.
            raise ValueError('Couldn\'t create valid copysets')
        done = all(
            scatter_widths[n] >= S for n in nodes
        )

    return sorted(sorted(s) for s in copysets)

def simple_copysets(N, R):
    idx = 0;
    copysets = [];
    while idx < N:
        copyset = [];
        for i in range(idx, idx+R):
            if(i < N):
                copyset.append(i);
            else:
                return copysets;
        copysets.append(copyset);
        idx = idx + R;
    return copysets;

def map_copysets(copysets):
    for copyset in copysets:
        for m in copyset:
            if m not in machine_map:
                machine_map[m] = copyset;
            else:
                machine_map[m] = list(set(machine_map[m]) | set(copyset));
    return; 

def random_copyset(nodes, R):
    return sorted(random.sample(nodes, k = R));

def process_argv(argv):
    options = {};
    while argv:
        if argv[0][0] == '-':
            options[argv[0]] = argv[1];
        argv = argv[1:];
    return options;

def test_coding(n,k,r,l,M):
    #init
    R = k+r+l;
    n = n - (n%R);
    nodes = list(range(0,n));
    load = [0] * (n+1);
    copysets = simple_copysets(n,R);
    map_copysets(copysets);

    for i in range(M):
        machine_id = random.choice(nodes);
        load_dict = {};
        for machine in machine_map[machine_id]:
            if machine >= len(load):
                #print("machine: %d, load size: %d, n: %d" % (machine, len(load), n));
                continue;
            load_dict[machine] = load[machine];
        sorted_load = sorted(load_dict.items(), key=lambda x: x[1]);

        for m in range(k+r):
            machine = sorted_load[m][0];
            load[machine] = load[machine] + (1.0/k);

    print("for %d machines and %d messages, (k,r,l) = (%d, %d, %d), max load at coding is %f" % (n,M, k, r, l, max(load)));

def test_random(n,k,r,l,M):
    nodes = list(range(1, 1+n));
    load = [0] * (n+1);

    for i in range(M):
        copysets = random_copyset(nodes, k+r);
        for m in copysets:
            load[m] = load[m] + (1.0/k);

    print("for %d machines and %d messages, (k,r,l) = (%d, %d, %d), max load at random is %f" % (n,M, k, r, l, max(load)));

def test_least_loaded(n,k,r,l,M):
    nodes = list(range(1, 1+n));
    load = [0] * (n+1);

    for i in range(M):
        copysets = sorted(range(len(load)), key=lambda k: load[k])[:k+r]
        for m in copysets:
            load[m] = load[m] + (1.0/k);

    print("for %d machines and %d messages, max load at least loaded is %f" % (n,M,max(load)));

def main():
    myargvs = process_argv(sys.argv);
    k = 8
    r = 2
    l = 2
    n = 100
    m = 1000000
    test = "coding"

    if('-k' in myargvs):
        k = (int) (myargvs['-k']);
    if('-r' in myargvs):
        r = (int) (myargvs['-r']);
    if('-l' in myargvs):
        l = (int) (myargvs['-l']);
    if('-n' in myargvs):
        n = (int) (myargvs['-n']);
    if('-m' in myargvs):
        m = (int) (myargvs['-m']);
    if('-t' in myargvs):
        test = myargvs['-t'];

    test_case = [100, 1000, 10000, 100000, 1000000];
    l_case = [0, 2, 4, 8];

    for t in test_case:
        for l in l_case:
            test_coding(t, k,r,l, t);
        print("\n");
    print("\n \n");

    for t in test_case:
        test_random(t, k,r,l, t);
    # print("\n \n");
    # for t in test_case:
    #     test_least_loaded(t, k, r, l, t);
if __name__ == "__main__":
    main();


